Named Entity Recognition with Small Strongly Labeled and Large Weakly Labeled Data

Weak supervision has shown promising results in many natural language processing tasks, such as Named Entity Recognition (NER). Existing work mainly focuses on learning deep NER models only with weak supervision, i.e., without any human annotation, and shows that by merely using weakly labeled data, one can achieve good performance, though still underperforms fully supervised NER with manually/strongly labeled data. In this paper, we consider a more practical scenario, where we have both a small amount of strongly labeled data and a large amount of weakly labeled data. Unfortunately, we observe that weakly labeled data does not necessarily improve, or even deteriorate the model performance (due to the extensive noise in the weak labels) when we train deep NER models over a simple or weighted combination of the strongly labeled and weakly labeled data. To address this issue, we propose a new multi-stage computational framework -- NEEDLE with three essential ingredients: (1) weak label completion, (2) noise-aware loss function, and (3) final fine-tuning over the strongly labeled data. Through experiments on E-commerce query NER and Biomedical NER, we demonstrate that NEEDLE can effectively suppress the noise of the weak labels and outperforms existing methods. In particular, we achieve new SOTA F1-scores on 3 Biomedical NER datasets: BC5CDR-chem 93.74, BC5CDR-disease 90.69, NCBI-disease 92.28.

==> figure/.ipynb_checkpoints/Make_Image-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib \n",
    "import matplotlib.pyplot as plt\n",
    "font = {'size'   : 12}\n",
    "\n",
    "matplotlib.rc('font', **font)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "plotdata = {\n",
    "    'ST':              [0.7840,0.7872,0.7874,0.7908,0.7918,0.7931,0.7936,0.7975,0.7967],\n",
    "    'ST w/ Fine-tune': [0.7961,0.7972,0.7970,0.7973,0.7986,0.7982,0.7979,0.7987,0.7987],\n",
    "#     'WSL+RL':             [0.7423,0.7482,0.7494,0.7528,0.7574,0.7573,0.7582,0.7599,0.7597],\n",
    "    'WSL+RL':             [0.7743, 0.7742, 0.7694, 0.7688, 0.7694, 0.7653, 0.7622, 0.7599, 0.7597],\n",
    "    'WSL+RL w/ Fine-tune':[0.7977,0.8013,0.8016,0.8016,0.8024,0.8022,0.8013,0.8021,0.8018],\n",
    "#     'NA-WSL+RL':          [0.7423,0.7494,0.7551,0.7565,0.7557,0.7583,0.7619,0.7621,0.7702],\n",
    "    'NA-WSL+RL':          [0.7743, 0.7754, 0.7751, 0.7725, 0.7677, 0.7663, 0.7659, 0.7621, 0.7702],\n",
    "    'NA-WSL+RL w/ Fine-tune': [0.8001,0.8000,0.8022,0.8026,0.8025,0.8041,0.8049,0.8042,0.8063],\n",
    "    'Query-RoBERTa': [0.7925]*9,\n",
    "    'RoBERTa': [0.7854]*9,\n",
    "}\n",
    "Size = [\"2.9M\",\"5.8M\",\"8.6M\",\"11.5M\",\"14.4M\",\"17.3M\",\"20.1M\",\"21.6M\",\"Stage II x2\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for method,color in zip(['ST','WSL+RL','NA-WSL+RL'], ['tab:blue','tab:orange','tab:red']):\n",
    "#     plt.plot(Size, plotdata[method], label = method, marker='o', markerfacecolor='blue', markersize=10, linewidth=3, linestyle='--')\n",
    "    plt.plot(Size, plotdata[method+' w/ Fine-tune'], label = method, marker='o', markerfacecolor='blue', markersize=10, linewidth=3, linestyle='-',color=color)\n",
    "plt.plot(Size, plotdata['Query-RoBERTa'], label = 'Baseline', linewidth=2, linestyle='--',color='black')\n",
    "# plt.plot(Size, plotdata['RoBERTa'], label = 'RoBERTa', linewidth=2, linestyle='--')\n",
    "\n",
    "plt.legend()\n",
    "plt.xticks(rotation=30)\n",
    "plt.xlabel('Data Size')\n",
    "plt.ylabel('Span F1 score')\n",
    "plt.savefig(\"perf_vs_size.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for method,color in zip(['WSL+RL','NA-WSL+RL'], ['tab:orange','tab:red']):\n",
    "    plt.plot(Size, plotdata[method], label = method, marker='o', markerfacecolor='blue', markersize=10, linewidth=3, linestyle='--',color=color)\n",
    "    plt.plot(Size, plotdata[method+' w/ Fine-tune'], label = method+' w/ Fine-tune', marker='o', markerfacecolor='blue', markersize=10, linewidth=3, linestyle='-',color=color)\n",
    "plt.plot(Size, plotdata['Query-RoBERTa'], label = 'Baseline', linewidth=2, linestyle='--',color='black')\n",
    "# plt.plot(Size, plotdata['RoBERTa'], label = 'RoBERTa', linewidth=2, linestyle='--')\n",
    "\n",
    "plt.legend()\n",
    "plt.xticks(rotation=30)\n",
    "plt.xlabel('Data Size')\n",
    "plt.ylabel('Span F1 score')\n",
    "plt.savefig(\"perf_vs_size_wo_finetune.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "# BC5CDR-disease\n",
    "\n",
    "plotdata = {\n",
    "    \"ST\" : [0.8578,0.8525,0.8523,0.8545,0.8553,0.8556,0.8552],\n",
    "    \"ST w/ Fine-tune\" : [0.8589,0.8554,0.8546,0.8556,0.8560,0.8568,0.8561],\n",
    "    \"WSL\" : [0.8638,0.8659,0.8833,0.8861,0.8899,0.8896,0.8955],\n",
    "    \"WSL w/ Fine-tune\" : [0.8694,0.8761,0.8827,0.8856,0.8906,0.8983,0.8972],\n",
    "    \"WSL+RL\" : [0.8623,0.8591,0.8698,0.8775,0.8755,0.8785,0.8926],\n",
    "    \"WSL+RL w/ Fine-tune\" : [0.8863,0.8910,0.8923,0.8957,0.8985,0.9007,0.8995],\n",
    "    \"NA-WSL+RL\" : [0.8585,0.8568,0.8687,0.8774,0.8796,0.8786,0.8915],\n",
    "    \"NA-WSL+RL w/ Fine-tune\" : [0.8887,0.8891,0.8923,0.8970,0.8992,0.9020,0.9069],\n",
    "    \"BioBERT\": [0.8523]*7\n",
    "}\n",
    "Size = [\"2.9M\",\"5.8M\",\"8.6M\",\"11.5M\",\"14.4M\",\"15.47M\",\"Stage II x2\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "for method,color in zip(['ST','WSL','WSL+RL','NA-WSL+RL'], ['tab:blue','tab:green','tab:orange','tab:red']):\n",
    "#     plt.plot(Size, plotdata[method], label = method, marker='o', markerfacecolor='blue', markersize=10, linewidth=3, linestyle='--',color=color)\n",
    "    plt.plot(Size, plotdata[method+' w/ Fine-tune'], label = method, marker='o', markerfacecolor='blue', markersize=10, linewidth=3, linestyle='-',color=color)\n",
    "plt.plot(Size, plotdata['BioBERT'], label = 'Baseline', linewidth=2, linestyle='--',color='black')\n",
    "# plt.plot(Size, plotdata['RoBERTa'], label = 'RoBERTa', linewidth=2, linestyle='--')\n",
    "\n",
    "plt.legend()\n",
    "plt.xticks(rotation=30)\n",
    "plt.xlabel('Data Size')\n",
    "plt.ylabel('Span F1 score')\n",
    "plt.savefig(\"perf_vs_size_bio.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "langs = [\"En\", \"Fr\", \"It\", \"De\", \"Es\"]\n",
    "f1_st = [+0.33 , +0.39 , -0.29 , +0.33 , +0.54]\n",
    "f1_da = [-7.39 , -4.75 , -4.96 , -3.44 , -3.13]\n",
    "f1_wsl = [-3.32 , -2.26 , -2.85 , -1.66 , -1.49]\n",
    "jsd_st = [0.10416 , 0.13535 , 0.13571 , 0.12806 , 0.12503]\n",
    "jsd_da = [0.22463 , 0.23553 , 0.25364 , 0.22747 , 0.24583]\n",
    "jsd_wsl = [0.11138 , 0.14261 , 0.14545 , 0.13258 , 0.13425]\n",
    "import seaborn as sns\n",
    "\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "\n",
    "plotdata = pd.DataFrame({\n",
    "    'Langs': langs*3,\n",
    "    'Method': [\"ST\"]*5+[\"DA\"]*5+[\"WSL\"]*5,\n",
    "    'F1': f1_st+f1_da+f1_wsl,\n",
    "    'JSD': jsd_st+jsd_da+jsd_wsl,\n",
    "})\n",
    "plotdata['JSD Diff'] = plotdata['JSD']-np.array(jsd_st*3)\n",
    "plotdata['size']=20"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "axes=sns.scatterplot(data=plotdata, x=\"JSD\", y=\"F1\", hue=\"Method\", style=\"Langs\", s=90)\n",
    "#plt.legend(ncol=2)\n",
    "h,l = axes.get_legend_handles_labels()\n",
    "l1 = axes.legend(h[:int(len(h)/2)-1],l[:int(len(l)/2)-1], loc='lower left')\n",
    "l2 = axes.legend(h[int(len(h)/2)-1:],l[int(len(l)/2)-1:], loc='best')\n",
    "axes.add_artist(l1) # we need this because the 2nd call to legend() erases the first\n",
    "plt.savefig(\"gain_vs_jsd.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'0.10.1'"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sns.__version__"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

